Analytic helicity amplitudes for two-loop five-gluon scattering: the single-minus case

We present a compact analytic expression for the leading colour two-loop five-gluon amplitude in Yang-Mills theory with a single negative helicity and four positive helicities. The analytic result is reconstructed from numerical evaluations over finite fields. The numerical method combines integrand reduction, integration-by-parts identities and Laurent expansion into a basis of pentagon functions to compute the coefficients directly from six-dimensional generalised unitarity cuts.

==> anc/A2mpppp_FiniteRemainder.m <==
(* ::Package:: *)

(* The single-minus two-loop amplitude and comparison with benchmark point from arXiv:1712.02229 *)


(* overall phase defined in eq. 4.1  *)
Phase = spB[2,5]^2/(spA[2,3]*spA[3,4]*spA[4,5]*spB[1,2]*spB[5,1]);


(* eq. 4.2 *)
Fsym11 = trp[2,3,1,5]^2*trp[1,2,4,3]/(3*s[2,5]^2*s[2,3]*s[3,4]*s[1,5])-trp[2,5,4,3]/(6*s[3,4]);


(* eq. 4.3 *)
Fsym21 = (
  c["box45",0]*Fbox[0][s[1,2],s[2,3],s[4,5]] 

+ c["box34",0]*Fbox[0][s[1,2],s[1,5],s[3,4]] 
+ c["box34",1]*Fbox[1][s[1,2],s[1,5],s[3,4]] 
+ c["box34",2]*Fbox[2][s[1,2],s[1,5],s[3,4]] 

+ c["box51",0]*Fbox[0][s[2,3],s[3,4],s[1,5]] 
+ c["box51",1]*Fbox[1][s[2,3],s[3,4],s[1,5]] 
+ c["box51",2]*Fbox[2][s[2,3],s[3,4],s[1,5]]

 + c["log5123",1]*LLh[1][s[1,5],s[2,3]] 
 + c["log3451",1]*LLh[1][s[1,5],s[3,4]] 

 + c["rat"]

);


(* eq. 4.4 *)
Fsym22 = (
  d["box34",3]*Fbox[3][s[1,2],s[1,5],s[3,4]]
+ d["box34",2]*Fbox[2][s[1,2],s[1,5],s[3,4]]

+ d["log5123",3]*LLh[3][s[1,5],s[2,3]]
+ d["log5123",2]*LLh[2][s[1,5],s[2,3]]

+ d["log3451",3]*LLh[3][s[3,4],s[1,5]]
+ d["log3451",2]*LLh[2][s[3,4],s[1,5]]

+ d["rat"]

);


(* eqs. 4.8-4.13*)
C21 = {
c["box45",0] -> -(s[1,3]*s[4,5]*trp[1,2,3,4]^2*trp[1,5,3,4])/(6*s[1,2]*s[3,4]*trp[2,5,4,3]^2) + (s[2,3]^3*s[3,4]*trp[1,5,4,3])/(6*trp[2,5,4,3]^2) - 
   (s[1,3]*s[2,3]*trp[1,2,4,3]*trp[1,5,4,3]^2)/(6*s[1,5]*s[3,4]*trp[2,5,4,3]^2),

c["box34",2] -> (5*s[1,2]^2*s[1,5]^2)/2,
   
c["box34",1] -> (s[1,2]*s[1,5]*s[3,4])/12 + (trp[1,2,4,5]*trp[1,5,3,4]*trp[1,5,4,3])/(3*s[1,5]*s[3,4]*s[4,5]),

c["box34",0] -> -(s[1,2]*s[1,5])/3 + (s[2,3]*s[2,5]*trp[1,2,3,4]*trp[1,5,4,3]^2)/(12*s[1,5]*s[3,4]*trp[2,5,4,3]^2) - (s[1,5]*s[2,3]*trp[1,2,3,4])/(12*trp[2,5,4,3]) - 
   (trp[1,2,3,4]^2*trp[1,5,3,2])/(12*s[1,2]*s[3,4]*trp[2,5,4,3]) + (s[2,5]*trp[1,2,3,4]*trp[1,5,4,3])/(12*s[3,4]*trp[2,5,4,3]) + (s[1,2]*trp[1,5,3,2]*trp[1,5,4,3])/(12*s[1,5]*trp[2,5,4,3]) + 
   (s[1,2]*trp[1,5,4,3]^2*trp[2,3,5,4])/(12*s[1,5]*s[3,4]*s[4,5]*trp[2,5,4,3]) + (s[2,5]*trp[2,5,4,3])/(12*s[3,4]),
   
c["box51",2] -> (5*s[2,3]*s[3,4]*trp[1,2,3,4]^2*trp[1,5,4,2]^2)/(s[1,2]*s[1,5]*trp[2,5,4,3]^2),

c["box51",1] -> -(trp[1,2,3,4]^2*trp[1,5,3,4]*trp[2,4,5,3]^2)/(6*s[1,2]*s[3,4]*s[3,5]*trp[2,5,4,3]^2),

c["box51",0] -> -(s[1,5]*s[2,4]*s[4,5]*trp[1,2,3,4]^2)/(6*s[1,2]*trp[2,5,4,3]^2) - (trp[1,2,3,4]^2*trp[1,5,4,2])/(6*trp[2,5,4,3]^2) - 
   (s[2,3]*s[2,4]*trp[1,2,3,4]*trp[1,5,4,3])/(6*trp[2,5,4,3]^2) - (s[1,2]*s[2,3]*s[3,4]*trp[1,5,4,2]*trp[1,5,4,3])/(3*s[1,5]*trp[2,5,4,3]^2) + 
   (2*s[2,3]*trp[1,2,3,4]*trp[1,5,4,3]^2)/(3*s[1,5]*trp[2,5,4,3]^2) - (s[2,4]*trp[1,2,3,4]*trp[1,5,4,3]^2)/(6*s[1,5]*trp[2,5,4,3]^2) - 
   (s[2,4]*trp[1,2,3,4]^2*trp[1,5,4,3]^2)/(6*s[1,2]*s[1,5]*s[3,4]*trp[2,5,4,3]^2) - (s[2,4]*trp[1,2,3,5]*trp[1,2,4,3]*trp[1,5,4,3]^2)/(6*s[1,2]*s[1,5]*s[3,4]*trp[2,5,4,3]^2) - 
   (trp[1,2,3,4]*trp[1,5,4,3]*trp[2,4,5,3])/(2*trp[2,5,4,3]^2) + (s[1,5]*s[4,5]*trp[1,2,3,4])/(3*trp[2,5,4,3]),

c["log5123",1] -> (s[2,3]*s[4,5]*trp[1,2,3,4]^2*trp[1,5,3,4])/(6*s[1,2]*s[3,4]*trp[2,5,4,3]^2) + (2*s[1,2]*s[2,3]*s[3,4]*s[4,5]*trp[1,5,4,3])/(3*trp[2,5,4,3]^2) - 
   (5*s[2,3]*s[4,5]*trp[1,2,3,4]*trp[1,5,4,3])/(2*trp[2,5,4,3]^2),

c["log3451",1] -> (trp[1,2,3,4]^2*trp[1,5,4,2]*trp[1,5,4,3])/(6*s[1,2]*s[3,4]*trp[2,5,4,3]^2) - 
   (s[1,2]*trp[1,3,2,4]*trp[1,5,4,3]^2)/(6*s[1,3]*trp[2,5,4,3]^2) - (s[4,5]*trp[1,2,3,4]^2*trp[1,5,3,4]*trp[2,4,5,3])/(6*s[1,2]*s[3,4]*s[3,5]*trp[2,5,4,3]^2) + 
   (s[1,2]*s[1,5]*s[3,4]*s[4,5])/(6*trp[2,5,4,3]) - (11*trp[1,2,3,4]*trp[1,5,4,3])/(6*trp[2,5,4,3]),

c["rat"] -> (5*s[2,3]*trp[1,2,4,3]*trp[1,5,4,3]^2)/(2*s[1,5]*s[3,4]*trp[2,5,4,3]^2) - (5*trp[1,2,3,4]*trp[1,5,4,3])/(4*s[3,4]*trp[2,5,4,3])
};


(* eqs. 4.14-4.16 *)
C22 = {
d["box34",3] -> -(s[1,2]*s[1,5]*trp[2,5,4,3]^2)/(12*s[3,4]),

d["box34",2] -> (s[1,2]*s[1,5]*trp[2,5,4,3])/6,

d["log5123",3] -> (s[1,5]*s[2,3]*s[3,4]^2*s[4,5]^2*trp[1,2,4,5])/(18*trp[2,5,4,3]^2),

d["log5123",2] -> (s[1,2]*s[1,5]*s[2,3]*s[3,4]^2*s[4,5]^2)/(12*trp[2,5,4,3]^2) - (s[1,5]*s[2,3]*s[3,4]*s[4,5]^2*trp[1,2,3,4])/(6*trp[2,5,4,3]^2),

d["log3451",3] -> -(s[1,5]*s[2,3]*trp[2,5,4,3])/18,

d["log3451",2] -> -(s[1,5]*trp[2,5,4,3])/6 - (s[1,5]*trp[2,5,4,3]^2)/(36*s[1,2]*s[3,4]),

d["rat"] -> s[3,4]/72 + (5*s[4,5])/36 + (s[2,3]*s[3,4]*s[4,5]*trp[1,5,4,3])/(18*trp[2,5,4,3]^2) - (s[1,2]*trp[1,5,4,3]^2)/(72*trp[2,5,4,3]^2) - (s[4,5]*trp[1,5,4,3])/(72*trp[2,5,4,3]) + 
   (trp[1,2,3,5]*trp[1,5,4,3])/(72*s[1,5]*trp[2,5,4,3]) - (5*trp[1,5,4,3]^2)/(72*s[3,4]*trp[2,5,4,3]) + trp[2,5,4,3]^2/(72*s[3,4]^3)
};


(* eqs. 4.5-4.7 *)
FboxRules = {

Fbox[-1][s_,t_,Msq_] :> PolyLog[2,1-s/Msq]+PolyLog[2,1-t/Msq]+Log[s/Msq]*Log[t/Msq]-Pi^2/6,

LL[k_][s_,t_]:>(Log[t/s])/(s-t)^k,

LLh[0][s_,t_] :> LL[0][s,t],
LLh[1][s_,t_] :> LL[1][s,t],
LLh[2][s_,t_] :> LL[2][s,t] + 1/2/(s-t)*(1/s+1/t),
LLh[3][s_,t_] :> LL[3][s,t] + 1/2/(s-t)^2*(1/s+1/t),

Fbox[0][s_,t_,Msq_] :> Fbox[-1][s,t,Msq]/(Msq-s-t),
Fbox[1][s_,t_,Msq_] :> (Fbox[0][s,t,Msq] + LLh[1][s,Msq] + LLh[1][Msq,t])/(Msq-s-t),
Fbox[2][s_,t_,Msq_] :> (Fbox[1][s,t,Msq] + (s-Msq)/t/2*LLh[2][s,Msq] + (Msq-t)/s/2*LLh[2][Msq,t] - (1/s+1/t)/(4*Msq))/(Msq-s-t),
Fbox[3][s_,t_,Msq_] :> (Fbox[2][s,t,Msq] - (s-Msq)^2/t^2/6*LLh[3][s,Msq] - (Msq-t)^2/s^2/6*LLh[3][Msq,t] - (1/s+1/t)/(6*Msq^2))/(Msq-s-t)

};


(* Momentum Twistor Parametrisation in Eq.(6) of  arXiv:1712.02229 *)
ToTwistorVariables = {
s[1,2] -> ex[1],
s[1,3] -> -(ex[1]*(1 + ex[4] - ex[5])),
s[1,4] -> -(ex[1]*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[5] + ex[3]*ex[5])),
s[1,5] -> ex[1]*ex[3]*(ex[2] - ex[4] + ex[5]),
s[2,3] -> ex[1]*ex[4],
s[2,4] -> (ex[1]*(1 + ex[2])*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4]))/ex[2],
s[2,5] -> -((ex[1]*(1 + ex[3] + ex[2]*ex[3])*(ex[2] - ex[4]))/ex[2]),s[3,4] -> (ex[1]*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2],
s[3,5] -> -((ex[1]*(1 + ex[3])*(-ex[2] + ex[4] + ex[2]*ex[5]))/ex[2]),s[4,5] -> ex[1]*ex[5],
s[1,3] -> -(ex[1]*(1 + ex[4] - ex[5])),
s[1,4] -> -(ex[1]*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[5] + ex[3]*ex[5])),
trp[1,2,3,4] -> -(ex[1]^2*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5])),
trp[1,2,3,5] -> ex[1]^2*ex[3]*(-ex[2] + ex[4] + ex[2]*ex[5]),
trp[1,2,4,3] -> (ex[1]^2*(1 + ex[2])*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2],
trp[1,2,4,5] -> -(ex[1]^2*(1 + ex[2])*ex[3]*ex[5]),trp[1,3,2,4] -> -(ex[1]^2*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4])*(1 + ex[4] - ex[5])),
trp[1,5,3,2] -> (ex[1]^2*(1 + ex[3])*ex[4]*(-ex[2] + ex[4] - ex[5]))/ex[2],
trp[1,5,3,4] -> (ex[1]^2*(1 + ex[3])*(ex[2] - ex[4] + ex[5])*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2],
trp[1,5,4,2] -> -((ex[1]^2*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4])*(ex[2] - ex[4] + ex[5]))/ex[2]),
trp[1,5,4,3] -> -((ex[1]^2*(ex[2] - ex[4] + ex[5])*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2]),
trp[2,3,5,4] -> (ex[1]^2*(1 + ex[2])*(1 + ex[3])*ex[4]*ex[5])/ex[2],
trp[2,4,5,3] -> -((ex[1]^2*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4])*(-ex[2] + ex[4] + ex[2]*ex[5]))/ex[2]),
trp[2,5,4,3] -> (ex[1]^2*(ex[2] - ex[4])*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2],
trp[5,2,3,4] -> (ex[1]^2*(ex[2] - ex[4])*(-(ex[2]*ex[3]) + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[5]))/ex[2],
trp[2,3,1,5] -> (ex[1]^2*(1 + ex[3] + ex[2]*ex[3])*ex[4]*(ex[2] - ex[4] + ex[5]))/ex[2],
trp[5,4,1,2] -> ex[1]^2*(1 + ex[3] + ex[2]*ex[3])*ex[5],
trp[1,4,5,3] -> (ex[1]^2*(-ex[2] + ex[4] + ex[2]*ex[5])*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4] + ex[5] + ex[3]*ex[5]))/ex[2],
trp[5,3,2,4] -> -((ex[1]^2*(ex[2]*ex[3] - ex[4] - ex[3]*ex[4])*(-ex[2] + ex[4] + ex[2]*ex[5]))/ex[2]),
trp[5,4,2,3] -> (ex[1]^2*(1 + ex[2])*(1 + ex[3])*ex[4]*ex[5])/ex[2],
spA[2,3] -> -ex[1]^(-1),
spA[3,4] -> -(1/(ex[1]*ex[2])),
spA[4,5] -> -(1/(ex[1]*ex[2]*ex[3])),
spB[1,2] -> -ex[1],
spB[2,5] -> -(ex[1]^2*ex[3]*(ex[2] - ex[4])),
spB[5,1] -> ex[1]*ex[3]*(ex[2] - ex[4] + ex[5])
};


flipsym[expr_]:=Module[{res,pp},
res = expr //. (f:(spA|spB|s|trp|trm))[i___,x_Integer,j___]:>f[i,pp[x],j] /. {pp[i_]:>{1,5,4,3,2}[[i]]};
res = res /. s[i_,j_]:>s@@Sort[{i,j}] /. (f:(spA|spB))[i_,j_]:>Signature[{i,j}]*f@@Sort[{i,j}];
Return[res];
];


F11 = Phase*(Fsym11+flipsym[Fsym11]);


(* Euclidean PS point in arXiv:1712.02229 *)
PSnumeric = {ex[1] -> -1,ex[2] -> 79/90,ex[3] -> 16/61,ex[4] -> 37/78,ex[5] -> 83/102}


(* single minus (ds-2)^1 finite remainder *)
Fsym21 /. C21;
F21 = Phase*(%+flipsym[%])/F11 //. ToTwistorVariables /. PSnumeric //. FboxRules //N


(* single minus (ds-2)^1 IR pole normalised to leading-order amplitude *)
(* given as a reference value *)
IRpole21 = -34.47181622682976 - 5/(2*eps^2) - 12.749180921522056/eps;
(* single minus (ds-2)^1 value,arXiv:1712.02229 table III *)
IRpole21+F21


(* single minus (ds-2)^2 value,arXiv:1712.02229 table IV *)
Fsym22 /. C22;
F22 = Phase*(%+flipsym[%])/F11 //. ToTwistorVariables /. PSnumeric //. FboxRules // N

